WheaCha: A Method for Explaining the Predictions of Models of Code

Attribution methods have emerged as a popular approach to interpreting model predictions based on the relevance of input features. Although the feature importance ranking can provide insights of how models arrive at a prediction from a raw input, they do not give a clear-cut definition of the key features models use for the prediction. In this paper, we present a new method, called WheaCha, for explaining the predictions of code models. Although WheaCha employs the same mechanism of tracing model predictions back to the input features, it differs from all existing attribution methods in crucial ways. Specifically, WheaCha divides an input program into "wheat" (i.e., the defining features that are the reason for which models predict the label that they predict) and the rest "chaff" for any prediction of a learned code model. We realize WheaCha in a tool, HuoYan, and use it to explain four prominent code models: code2vec, seq-GNN, GGNN, and CodeBERT. Results show (1) HuoYan is efficient - taking on average under twenty seconds to compute the wheat for an input program in an end-to-end fashion (i.e., including model prediction time); (2) the wheat that all models use to predict input programs is made of simple syntactic or even lexical properties (i.e., identifier names); (3) Based on wheat, we present a novel approach to explaining the predictions of code models through the lens of training data.

==> code/append-pay-trans.java <==
public double getPayAmount() {
    if (isDead) {
        return deadAmount();
    }
    if (isSeparated) {
        return separatedAmount();
    }
    if (isSeparated) {
        return retiredAmount();
    }
    return normalPayAmount();
}


==> code/append-pay.java <==
public double getPayAmount() {
    double result;
    if (isDead) 
        result = deadAmount();
    else {
        if (isSeparated) 
            result = separatedAmount();
        else {
            if (isSeparated)
                result = retiredAmount();
            else 
                result = normalPayAmount();
        }
    }
    return result;
}


==> code/append-people-trans.java <==
void CheckSecurity(List<String> people) {
    for (String person: people) {
        if (person.equals("Don")) {
            SendAlert();
            break;
        }
        if (person.equals("John")) {
            SendAlert();
            break;
        }
    }
}


==> code/append-people.java <==
void CheckSecurity(List<String> people) {
	boolean foundPerson = false;
	for (String person: people) {
		if (!foundPerson) {
			if (person.equals("Don")) {
				SendAlert();
				foundPerson = true;
				break;
			}
			if (person.equals("John")) {
				SendAlert();
				foundPerson = true;
				break;
			}
		}   }
}


==> code/arrayF-trans.java <==
void f(int x, int y) {
    int i, t = x + y;
    for (i = 0; i < 100; i++) {
        a[i] = t; b[i] = t;
    }
}


==> code/arrayF.java <==
void f(int x, int y) {
    int i; 
    for (i = 0; i < 100; i++) {
        a[i] = x + y;
        b[i] = x + y;
    }
}


==> code/compare-seed.java <==
int compare(Object obj1, Object obj2){

  int difference = oov_1 - oov_2;

  if (difference < 0) 
    return;
}

==> code/contain-ori.java <==
boolean containIgnoreCase(
    Set<String> set, String value) {
      
  for (String entry : set) {
    if (entry.equalsIgnoreCase(
        value)) {
      return true;
    }
  }

  return false;
}

==> code/contain-seed.java <==
boolean containIgnoreCase(
    Set<String> set, String value) {
  for (_Type_ entry : set) {
    if (entry.equalsIgnoreCase(
      value)) {
    }}
}


==> code/fixvalue-trans.java <==
int f() {

    int x = 14;
    int y = 0;
    return 0;
}


==> code/fixvalue.java <==
int f() {
    int x = 14;
    int y = 7 - x / 2;
    return y * 
        (28 / x + 2);
}


==> code/forwhile-trans.java <==
void f(int n) {
    int i = 0;
    while (i < n) {
        g(); i++;
    }
}


==> code/forwhile.java <==
void f(int n) {
    for (int i = 0; i < n; 
            i++) {
        g();
    }
}


==> code/newAddItem-DDability-amb.java <==
void addItem(int position) {
  mItems.add(position, 
      dummyItem);
  if (debug)  
    log("Add item;");
}


==> code/newAddItem-DDability-amb1.java <==
void addItem(int position) {
  mItems.add(position, 
      dummyItem);
  
  
}


==> code/newAddItem-DDability-amb2.java <==
void @onPositionChange@(
    int position) {
  
  if (debug)  
    ;
}


==> code/newAddItem-DDability-amb3.java <==
void addItem(int position) {
  
  
  
    log("Add item;");
}


==> code/newAddItem-DDability.java <==
void addItem(int position) {
  super.initQueue();
  mItems.add(position, 
      dummyItem);
  if (debug);
}


==> code/newAddItem-DDability1.java <==
void @initQueue@(int position) {
  super.initQueue();
  mItems.add(position, 
      dummyItem);
  
}


==> code/newAddItem-DDability2.java <==
void @onPositionChange@(
    int position) {  
  

  if (debug);
}


==> code/newAddItem-DDability3.java <==
void initQueue(int position) {
  super.initQueue();
}

void item(int position) {  
  mItems(dummyItem);
}


void add(int position) {
  add(position);
}


void addItem(int position) {
  if (debug);
}


==> code/reverse-baseline-seed.java <==
private static <T> SList<T> reverse(
        SList<T> _VAR_
        ) {
    for (; ; res = _VAR_(r.car), 
            r = r.cdr)
        println("");
}


==> code/reverse-mod-attack-target.java <==
String[] @create@(final String[] 
    array) {
  %\underbar{if (hash("a") == hash("b")) }%
    %\underbar{engine.create(Parameters);}%
  final String[] newArray = 
      new String[array.length];
  for (int index = 0; index < 
      array.length; index++) {
    newArray[array.length - 
        index - 1] = array[index];
  }
  return newArray;
}

  

==> code/reverse-mod.java <==
String[] @reverse@(final String[] 
    array) {


  final String[] newArray = 
      new String[array.length];
  for (int index = 0; index < 
      array.length; index++) {
    newArray[array.length - 
        index- 1] = array[index];
  }
  return newArray;
}


==> code/reverse-ori-seed.java <==
String[] reverse( String array  ) {
    for (; length; _UNKNOWN_++) {
        newArray[length - _UNKNOWN_ - 1]
            = array[index];
    }

}


==> code/reverse-our-seed.java <==
_TYPE_ reverse() {
    for (; i ;) {
        _UNKNOWN_[count - i - 1] = c;

    }

}


==> code/reverseArray-ori.java <==
String[] reverseArray(final String[] array) {
    final String[] newArray = new String[array.length];
    for (int index = 0; index < array.length; index++) {
        newArray[array.length - index - 1] = array[index];
    }
    return newArray;
}

==> code/reverseArray-seed.java <==
String[] reverseArray(final String[] array) {
        newArray[array.length - index - 1] = array[index];
    
}

==> code/simpF-trans.java <==
int global;
void f() {
    /* the only valid one */
    global = 2; 
    return;
}


==> code/simpF.java <==
int global;
void f() {
    int i = 1; /* dead store */
    global = 1; /* dead stroe */
    global = 2; return;
    global = 3; /* unreachable */
}


==> code/unroolFor-trans.java <==
void callg() {
    for (int i = 0; i < 100; 
            i += 2) {
        g(); g();
    }
}


==> code/unroolFor.java <==
boolean f(Set<String> set, String value) {
    for (String entry : set) {
        if (entry.equalsIgnoreCase(value)) {
            return true;
        }
    }
    return false;
}

==> code/wheacha-example1.java <==

// fig 1. original program:

void addItem(int position, List<Object> mItems, Object dummyItem) {
   super.initQueue();
   if (position > mItems.size())
     return;

   mItems.add(position, dummyItem);
   notifyItemInserted(position);
   log("Add item;");
 }


// fig 2a: 

void addItem(int position, List<Object> mItems, Object dummyItem) {
   mItems.add(position, dummyItem);
 }

// fig 2b: 

void OnItemInserted(int position, List<Object> mItems, Object dummyItem) {
   super.initQueue();
   if (position > mItems.size())
     return;

   notifyItemInserted(position);
   log("Add item;");
 }


// fig 4a:

void addItem(int position, List<Object> mItems, Object dummyItem) {

   log("Add item;");
 }

// fig 4b:
void addItem(int position, List<Object> mItems, Object dummyItem) {
   super.initQueue();
   if (position > mItems.size())
     return;

   mItems.add(position, dummyItem);
   notifyItemInserted(position);
 }

 // fig 5a:

void onItemClick(int position, List<Object> mItems, Object dummyItem) {
   mItems();
 }

 // fig 5b: the prediction is different from the paper's fig 5b.

 void OnItemInserted(int position, List<Object> mItems, Object dummyItem) {
   super.initQueue();
   if (position > mItems.size())
     return;

   mItems(position, dummyItem);
   notifyItemInserted(position);
   log("Add item;");
 }

// fig 7:
unchanged but note to remove stmt in step 4


// fig 8, step 1:
void onItemClick(int position, List<Object> mItems, Object dummyItem) {
   mItems(position, dummyItem);
 }

// fig 8, step 2:
 void itemItem(int position, List<Object> mItems, Object dummyItem) {
   mItems.outofvocab(position, dummyItem);
 }

// fig 8, step 3
void addItem(int position, List<Object> mItems, Object dummyItem) {
   mItems.add(dummyItem);
 }

// fig 8, step 4
 void OnItemInserted(int position, List<Object> mItems, Object dummyItem) {
   super.initQueue();
   if (position > mItems.size())
     return;

   position;
   notifyItemInserted(position);
   log("Add item;");
 }

// fig 8, step 5:
void addItem(int position, List<Object> mItems, Object dummyItem) {
   mItems.add();
 }

// fig 8, step 6:
void OnItemInserted(int position, List<Object> mItems, Object dummyItem) {
   super.initQueue();
   if (position > mItems.size())
     return;

   OOV(position, dummyItem);
   notifyItemInserted(position);
   log("Add item;");
 }



==> code/wheacha-example2.java <==
// fig 1:

void addItem(int position, Items mItems) {
   super.initQueue();
   if (position > mItems.size())
     return;

   mItems.add(position, genDummyItem());
   notifyItemInserted(position);
   log("Add item;");
 }

// fig 2a: I use the whole statement according to its caption.

void addItem(int position, Items mItems) {
   mItems.add(position, genDummyItem());
 }

 // fig 2b

 void onItemInserted(int position, List<Object> mItems) {
   super.initQueue();
   if (position > mItems.size())
     return;

   notifyItemInserted(position);
   log("Add item;");
 }

 // fig 4a
void addItem(int position, List<Object> mItems) {
   log("Add item;");
 }

 // fig 4b:

 void addItem(int position, Items mItems) {
   super.initQueue();
   if (position > mItems.size())
     return;

   mItems.add(position, genDummyItem());
   notifyItemInserted(position);
 }

 // fig 5a:


void itemItems(int position, Items mItems) {
   mItems(position, genDummyItem());
 }

 // fig 5b:  This is different from the paper because the prediction is changed.

 void onItemInserted(int position, Items mItems) {
   super.initQueue();
   if (position > mItems.size())
     return;

   mItems(position, genDummyItem());
   notifyItemInserted(position);
   log("Add item;");
 }

//  figure 7, step 2:
void onGetItem(int position, Items mItems) {
   super.initQueue();
 }


//  figure 7, step 3:
void addItem(int position, Items mItems) {
   mItems.add(position, genDummyItem());
 }

//  figure 7, step 4:

void onItemInserted(int position, Items mItems) {
   super.initQueue();
   if (position > mItems.size())
     return;

   notifyItemInserted(position);
   log("Add item;");
 }

//  figure 7, step 5:
void addItem(int position, Items mItems) {
   super.initQueue();
   if (position > mItems.size())
     return;

   mItems.add(position, genDummyItem());
   notifyItemInserted(position);
 }


//  figure 8, step 1:
void addItem(int position, Items mItems) {
   add(position, genDummyItem());
 }

//  figure 8, step 2: doesn't meet necessary

void addItem(int position, Items mItems) {
   super.initQueue();
   if (position > mItems.size())
     return;

   mItems;
   notifyItemInserted(position);
   log("Add item;");
 }

//  figure 8, step 3:
void itemItems(int position, Items mItems) {
   mItems(position, genDummyItem());
 }

//  figure 8, step 4:
void oov(int position, Items mItems) {
   mItems.oov(position, genDummyItem());
 }

//  figure 8, step 5:
void addItem(int position, Items mItems) {
   mItems.add(genDummyItem());
 }

//  figure 8, step 6: The prediction from code2seq is also addItem, I change it to onItemInserted
void onItemInserted(int position, Items mItems) {
   super.initQueue();
   if (position > mItems.size())
     return;

   position;
   notifyItemInserted(position);
   log("Add item;");
 }

==> code/wheacha-example3.java <==
// fig 1:
void addItem(int position) {
  Items mItems = super.getItems();
  if (position > mItems.size())
    return;

  mItems.add(position, genDummyItem());
  notifyItemInserted(position);

}

